Approximate reversal of quantum Gaussian dynamics

Recently, there has been focus on determining the conditions under which the data processing inequality for quantum relative entropy is satisfied with approximate equality. The solution of the exact equality case is due to Petz, who showed that the quantum relative entropy between two quantum states stays the same after the action of a quantum channel if and only if there is a \textit{reversal channel} that recovers the original states after the channel acts. Furthermore, this reversal channel can be constructed explicitly and is now called the \textit{Petz recovery map}. Recent developments have shown that a variation of the Petz recovery map works well for recovery in the case of approximate equality of the data processing inequality. Our main contribution here is a proof that bosonic Gaussian states and channels possess a particular closure property, namely, that the Petz recovery map associated to a bosonic Gaussian state $\sigma$ and a bosonic Gaussian channel $\mathcal{N}$ is itself a bosonic Gaussian channel. We furthermore give an explicit construction of the Petz recovery map in this case, in terms of the mean vector and covariance matrix of the state $\sigma$ and the Gaussian specification of the channel $\mathcal{N}$.

==> anc/counterexample-Relative_entropy_Gaussian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     36466,        951]
NotebookOptionsPosition[     35636,        918]
NotebookOutlinePosition[     36024,        935]
CellTagsIndexPosition[     35981,        932]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "define", " ", "the", " ", "standard", " ", "symplectic", " ", 
     "form", " ", "of", " ", "n", " ", "modes"}], ",", " ", 
    RowBox[{
    "as", " ", "a", " ", "2", "nx2n", " ", "matrix", " ", "ordered", " ", 
     "as", " ", 
     SubscriptBox["x", "1"]}], ",", "...", ",", 
    SubscriptBox["x", "n"], ",", 
    SubscriptBox["p", "1"], ",", "...", ",", 
    SubscriptBox["p", "n"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "+", "n"}], "\[Equal]", "j"}], ",", "1", ",", 
         RowBox[{
          RowBox[{"i", "-", "n"}], "\[Equal]", "j"}], ",", 
         RowBox[{"-", "1"}], ",", "True", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"2", "n"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"2", "n"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Coth", " ", "and", " ", "ArcCoth", " ", "for", " ", "matrices"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mCoth", "[", "X_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "+", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{
            RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ")"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "-", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{
            RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mArcCoth", "[", "X_", "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       RowBox[{
        RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ".", 
       RowBox[{"MatrixLog", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", 
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ")"}], ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], "]"}], 
       ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{
         RowBox[{"JordanDecomposition", "[", "X", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H", "[", "V", "]"}], " ", "associates", " ", "to", " ", "a", 
       " ", "quantum", " ", "covariance", " ", "matrix", " ", "V"}], 
      "\[GreaterEqual]", 
      RowBox[{
      "\[ImaginaryI]\[Omega]", " ", "the", " ", "Hamiltonian", " ", "H"}]}], 
     "=", 
     RowBox[{"2", "\[ImaginaryI]\[Omega]", " ", 
      RowBox[{"ArcCoth", "[", "\[ImaginaryI]\[Omega]V", "]"}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", "V_", "]"}], ":=", 
     RowBox[{"Re", "[", 
      RowBox[{"2", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{"\[Omega]", "[", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"Length", "[", "V", "]"}]}], "]"}], ".", 
        RowBox[{"mArcCoth", "[", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"V", ".", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"Length", "[", "V", "]"}]}], "]"}]}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Relative", " ", "entropy", " ", "between", " ", "Gaussian", " ", 
     "states"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RelEnt", "[", 
      RowBox[{"V_", ",", "W_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Re", "[", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"Det", "[", 
           RowBox[{"W", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"Length", "[", "W", "]"}]}], "]"}]}]}], "]"}], 
          RowBox[{"Det", "[", 
           RowBox[{"V", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"Length", "[", "V", "]"}]}], "]"}]}]}], "]"}]], "]"}], 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr", "[", 
        RowBox[{"V", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"H", "[", "W", "]"}], "-", 
           RowBox[{"H", "[", "V", "]"}]}], ")"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Observation", ":", " ", 
      RowBox[{
       RowBox[{"for", " ", "1"}], "-", 
       RowBox[{
       "mode", " ", "states", " ", "the", " ", "above", " ", "formula", " ", 
        "can", " ", "be", " ", "greatly", " ", "simplified"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"since", ":", "\[IndentingNewLine]", 
        RowBox[{"Det", "[", 
         RowBox[{"V", "+", "\[ImaginaryI]\[Omega]"}], "]"}]}], "=", 
       RowBox[{
        RowBox[{"Det", "[", "V", "]"}], "-", "1"}]}], ";", " ", 
      RowBox[{
       RowBox[{"H", "[", "V", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         SqrtBox[
          RowBox[{"Det", "[", "V", "]"}]]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"Det", "[", "V", "]"}]], "+", "1"}], 
          RowBox[{
           SqrtBox[
            RowBox[{"Det", "[", "V", "]"}]], "-", "1"}]], "]"}], "V"}]}]}]}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "A", " ", "version", " ", "of", " ", "the", " ", "relative", " ", 
      "entropy", " ", "valid", " ", "when", " ", "V", " ", "is", " ", "pure", 
      " ", "and", " ", "the", " ", "above", " ", "formula", " ", 
      "experiences", " ", "a", " ", "numerical", " ", 
      RowBox[{"breakdown", ".", " ", 
       RowBox[{"It", "'"}]}], "s", " ", "easy", " ", "because", " ", "we", 
      " ", "know", " ", "a", " ", "priori", " ", "the", " ", "term"}], " ", 
     "-", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        SubscriptBox["\[Rho]", "V"], " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["\[Rho]", "V"], "]"}]}], "]"}], " ", 
      RowBox[{"doesn", "'"}], "t", " ", "contribute"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RelEntPureV", "[", 
      RowBox[{"V_", ",", "W_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Re", "[", 
        RowBox[{"Log", "[", 
         RowBox[{"Det", "[", 
          FractionBox[
           RowBox[{"W", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"\[Omega]", "[", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"Length", "[", "W", "]"}]}], "]"}]}]}], "2"], "]"}], 
         "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"Tr", "[", 
        RowBox[{"V", ".", 
         RowBox[{"H", "[", "W", "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "we", " ", "implement", " ", "equations", " ", 
     RowBox[{"(", "41", ")"}], " ", "and", " ", 
     RowBox[{"(", "42", ")"}], " ", "for", " ", "the", " ", "Petz", " ", 
     "map"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"XP", "[", 
      RowBox[{"V_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"MatrixPower", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "V", "]"}], "]"}], "+", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{
           RowBox[{"V", ".", 
            RowBox[{"\[Omega]", "[", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"Length", "[", "V", "]"}]}], "]"}]}], ",", 
           RowBox[{"-", "2"}]}], "]"}]}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], ".", "V", ".", 
      RowBox[{"Transpose", "[", "X", "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"MatrixPower", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"IdentityMatrix", "[", 
           RowBox[{"Length", "[", "V", "]"}], "]"}], "+", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"Length", "[", "V", "]"}]}], "]"}], ".", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X", ".", "V", ".", 
                RowBox[{"Transpose", "[", "X", "]"}]}], "+", "Y"}], ")"}]}], 
            ",", 
            RowBox[{"-", "2"}]}], "]"}]}], ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"X", ".", "V", ".", 
         RowBox[{"Transpose", "[", "X", "]"}]}], "+", "Y"}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"YP", "[", 
      RowBox[{"V_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
     RowBox[{"V", "-", 
      RowBox[{
       RowBox[{"XP", "[", 
        RowBox[{"V", ",", "X", ",", "Y"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"X", ".", "V", ".", 
          RowBox[{"Transpose", "[", "X", "]"}]}], "+", "Y"}], ")"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"XP", "[", 
         RowBox[{"V", ",", "X", ",", "Y"}], "]"}], "]"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQfTTsK8vksteOci5srCC6iEtPGETf9e8WBdFiZROF
pgDp/XyaEiB69bQbciD6Sp+XOYjeMO+kDYj+8L7ICSz+ICENRLPMWg+mn/87
vBpET1I4tAtEa+xYyzYVSJvmGfCB6NeW68RA9Jy902VA9J9QrggQXXtANgZE
p4WdSgTRPXOsMkG095lFxSB60f6fpSA6fduRejCfv2UqiP7/7cNnEG3kZvQN
RGsvNW2bCaSF52SD6S/35rlerXrtuIKrwA9E87TtDQPRFyfpNILoqVcnbgXR
p9g3gGn5phV7QHRAsMopEL3P/thzEB3YavMCRAMAox6rMg==
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", " ", "highly", " ", "suboptimal", " ", "1"}], "-", 
    RowBox[{"mode", " ", "code", " ", "which", " ", "double"}], "-", 
    RowBox[{"checks", " ", "everything"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "v", ",", "w", ",", "mv", ",", "mw", ",", "x", ",", "my", ",", "y", 
        ",", "vRec"}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Trick", " ", "1"}], ":", " ", 
        RowBox[{
         RowBox[{
         "2", "x2", " ", "positive", " ", "matrices", " ", "with", " ", 
          "determinant"}], " ", "\[GreaterEqual]", 
         RowBox[{
         "1", " ", "are", " ", "legal", " ", "quantum", " ", "covariance", 
          " ", "matrices"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mv", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", " ", 
      RowBox[{"mw", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"v", "=", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.3"}], "}"}], "]"}], 
        RowBox[{
         RowBox[{"mv", ".", 
          RowBox[{"Transpose", "[", "mv", "]"}]}], "/", 
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "mv", "]"}], "]"}]}]}]}], ";", " ", 
      RowBox[{"w", "=", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.3"}], "}"}], "]"}], 
        RowBox[{
         RowBox[{"mw", ".", 
          RowBox[{"Transpose", "[", "mw", "]"}]}], "/", 
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "mw", "]"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"x", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"my", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Trick", " ", "2"}], ":", " ", 
           RowBox[{"using", " ", 
            RowBox[{"X", ".", "\[Omega]", ".", 
             SuperscriptBox["X", "T"]}]}]}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", "X", "]"}], "\[Omega]", " ", "one", " ", 
             "sees", " ", "that", " ", "the", " ", "CP", " ", "condition", 
             " ", "Y"}], "-", 
            RowBox[{"\[ImaginaryI]X", ".", "\[Omega]", ".", 
             SuperscriptBox["X", "T"]}], "+", "\[ImaginaryI]\[Omega]"}], " ", 
           "\[GreaterEqual]", " ", 
           RowBox[{"0", " ", "boils", " ", "down", " ", "to", " ", 
            RowBox[{"Det", "[", "Y", "]"}]}], "\[GreaterEqual]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Det", "[", "X", "]"}], "-", "1"}], ")"}], "2"]}]}], 
         ";", " ", "hence"}], ",", " ", 
        RowBox[{
        "given", " ", "X", " ", "generating", " ", "a", " ", "compatible", 
         " ", "Y", " ", "is", " ", "extremely", " ", "simple"}]}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"y", "=", 
       RowBox[{
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1.2"}], "}"}], "]"}], " ", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Det", "[", "x", "]"}], "-", "1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"my", ".", 
          RowBox[{"Transpose", "[", "my", "]"}]}], "/", 
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "my", "]"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"vRec", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"XP", "[", 
          RowBox[{"w", ",", "x", ",", "y"}], "]"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", ".", "v", ".", 
            RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}], ")"}], ".", 
         RowBox[{"Transpose", "[", 
          RowBox[{"XP", "[", 
           RowBox[{"w", ",", "x", ",", "y"}], "]"}], "]"}]}], "+", 
        RowBox[{"YP", "[", 
         RowBox[{"w", ",", "x", ",", "y"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"We", " ", "double"}], "-", 
        RowBox[{
        "check", " ", "all", " ", "the", " ", "conditions", " ", "before", 
         " ", "declaring", " ", "a", " ", "counterexample"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"PositiveSemidefiniteMatrixQ", "[", 
          RowBox[{"v", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Omega]", "[", "1", "]"}]}]}], "]"}], "&&", 
         RowBox[{"PositiveSemidefiniteMatrixQ", "[", 
          RowBox[{"w", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Omega]", "[", "1", "]"}]}]}], "]"}], "&&", 
         RowBox[{"PositiveSemidefiniteMatrixQ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"x", ".", 
             RowBox[{"\[Omega]", "[", "1", "]"}], ".", 
             RowBox[{"Transpose", "[", "x", "]"}]}]}], "+", "y", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Omega]", "[", "1", "]"}]}]}], "]"}], "&&", 
         RowBox[{"PositiveDefiniteMatrixQ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{
             RowBox[{"XP", "[", 
              RowBox[{"w", ",", "x", ",", "y"}], "]"}], ".", 
             RowBox[{"\[Omega]", "[", "1", "]"}], ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{"XP", "[", 
               RowBox[{"w", ",", "x", ",", "y"}], "]"}], "]"}]}]}], "+", 
           RowBox[{"YP", "[", 
            RowBox[{"w", ",", "x", ",", "y"}], "]"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Omega]", "[", "1", "]"}]}]}], "]"}], "&&", 
         RowBox[{
          RowBox[{
           RowBox[{"RelEnt", "[", 
            RowBox[{"v", ",", "w"}], "]"}], "-", 
           RowBox[{"RelEnt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"x", ".", "v", ".", 
               RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}], ",", 
             RowBox[{
              RowBox[{"x", ".", "w", ".", 
               RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}]}], "]"}]}], 
          "<", 
          RowBox[{"RelEnt", "[", 
           RowBox[{"v", ",", "vRec"}], "]"}]}]}], ",", 
        RowBox[{"Print", "[", "\"\<counterexample\>\"", "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686050078010808*^9, 3.686050090669201*^9}, {
  3.686050141637083*^9, 3.686050216182536*^9}, {3.686050268883738*^9, 
  3.68605044369851*^9}, {3.686051008490304*^9, 3.6860511678124857`*^9}, {
  3.686051309206201*^9, 3.6860513884681387`*^9}, {3.68605178038241*^9, 
  3.686051872263001*^9}, {3.686051972368635*^9, 3.686052050721903*^9}, {
  3.686052123029038*^9, 3.686052136111857*^9}, {3.6860597928917828`*^9, 
  3.686059850907609*^9}, {3.686060760820814*^9, 3.686060910305683*^9}, {
  3.6882785626205883`*^9, 3.6882785629446077`*^9}, {3.6882790564643993`*^9, 
  3.688279067545944*^9}, {3.6882791084474783`*^9, 3.688279423712863*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"counterexample\"\>"], "Print",
 CellChangeTimes->{
  3.686052036855483*^9, {3.6860521307827873`*^9, 3.686052139753943*^9}, {
   3.686059069764164*^9, 3.68605907749282*^9}, {3.6860597984502296`*^9, 
   3.686059819585705*^9}, {3.686059851933227*^9, 3.6860598549006233`*^9}, 
   3.6860599079287024`*^9, {3.686060882725628*^9, 3.6860609159419937`*^9}, 
   3.6881986782543707`*^9, 3.688279427659503*^9}],

Cell[BoxData["\<\"counterexample\"\>"], "Print",
 CellChangeTimes->{
  3.686052036855483*^9, {3.6860521307827873`*^9, 3.686052139753943*^9}, {
   3.686059069764164*^9, 3.68605907749282*^9}, {3.6860597984502296`*^9, 
   3.686059819585705*^9}, {3.686059851933227*^9, 3.6860598549006233`*^9}, 
   3.6860599079287024`*^9, {3.686060882725628*^9, 3.6860609159419937`*^9}, 
   3.6881986782543707`*^9, 3.688279427694645*^9}],

Cell[BoxData["\<\"counterexample\"\>"], "Print",
 CellChangeTimes->{
  3.686052036855483*^9, {3.6860521307827873`*^9, 3.686052139753943*^9}, {
   3.686059069764164*^9, 3.68605907749282*^9}, {3.6860597984502296`*^9, 
   3.686059819585705*^9}, {3.686059851933227*^9, 3.6860598549006233`*^9}, 
   3.6860599079287024`*^9, {3.686060882725628*^9, 3.6860609159419937`*^9}, 
   3.6881986782543707`*^9, 3.688279427727764*^9}],

Cell[BoxData["\<\"counterexample\"\>"], "Print",
 CellChangeTimes->{
  3.686052036855483*^9, {3.6860521307827873`*^9, 3.686052139753943*^9}, {
   3.686059069764164*^9, 3.68605907749282*^9}, {3.6860597984502296`*^9, 
   3.686059819585705*^9}, {3.686059851933227*^9, 3.6860598549006233`*^9}, 
   3.6860599079287024`*^9, {3.686060882725628*^9, 3.6860609159419937`*^9}, 
   3.6881986782543707`*^9, 3.688279427781262*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"An", " ", "explicit", " ", "counterexample"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "v", ",", "w", ",", "x", ",", "y", ",", "vRec", ",", "\[Delta]"}], "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "=", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";", " ", 
    RowBox[{"w", "=", 
     RowBox[{
      SqrtBox["2"], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SqrtBox["2"], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          SqrtBox["2"]}], "}"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y", "=", 
     RowBox[{"2", 
      RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PositiveDefiniteMatrixQ", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"x", ".", 
           RowBox[{"\[Omega]", "[", "1", "]"}], ".", 
           RowBox[{"Transpose", "[", "x", "]"}]}]}], "+", "y", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Omega]", "[", "1", "]"}]}]}], "]"}], "\[Equal]", 
       "True"}], ",", " ", 
      RowBox[{"Print", "[", "\"\<x,y satisfy CP condition\>\"", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"vRec", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"XP", "[", 
        RowBox[{"w", ",", "x", ",", "y"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", ".", "v", ".", 
          RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}], ")"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"XP", "[", 
         RowBox[{"w", ",", "x", ",", "y"}], "]"}], "]"}]}], "+", 
      RowBox[{"YP", "[", 
       RowBox[{"w", ",", "x", ",", "y"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Delta]", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"RelEntPureV", "[", 
        RowBox[{"v", ",", "w"}], "]"}], "-", 
       RowBox[{"RelEnt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", ".", "v", ".", 
           RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}], ",", 
         RowBox[{
          RowBox[{"x", ".", "w", ".", 
           RowBox[{"Transpose", "[", "x", "]"}]}], "+", "y"}]}], "]"}], "-", 
       RowBox[{"RelEntPureV", "[", 
        RowBox[{"v", ",", "vRec"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Delta]", "<", "0"}], ",", 
     RowBox[{"Print", "[", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<counterexample: \>\"", ",", "\[Delta]", ",", "\"\< = \>\"", ",", 
         
         RowBox[{"N", "[", "\[Delta]", "]"}]}], "}"}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"XP", "[", 
      RowBox[{"w", ",", "x", ",", "y"}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"YP", "[", 
      RowBox[{"w", ",", "x", ",", "y"}], "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6860522049981422`*^9, 3.686052338042605*^9}, 
   3.686052705054536*^9, {3.6860529423273077`*^9, 3.686052947379023*^9}, {
   3.686059087322473*^9, 3.686059245436432*^9}, {3.686059296052836*^9, 
   3.6860593756978073`*^9}, {3.6860594126997128`*^9, 3.686059481373843*^9}, {
   3.686059649377328*^9, 3.686059721488394*^9}, {3.686059760323844*^9, 
   3.686059772204268*^9}, {3.686059918472089*^9, 3.686059958627084*^9}, {
   3.688209946876225*^9, 3.688209956228269*^9}, {3.6882099937794857`*^9, 
   3.688210009299775*^9}, {3.688210136118997*^9, 3.6882102074637613`*^9}, {
   3.688210395226122*^9, 3.688210421495187*^9}, {3.688210457465845*^9, 
   3.688210466989102*^9}, {3.688210498858556*^9, 3.688210630545911*^9}, {
   3.688210695023973*^9, 3.6882106963867407`*^9}, {3.6882108273045692`*^9, 
   3.688210925092103*^9}, {3.6882110517693157`*^9, 3.688211058193408*^9}, {
   3.6882111490119658`*^9, 3.688211183078174*^9}, {3.6882112597991*^9, 
   3.688211265524623*^9}, {3.6882113004929457`*^9, 3.688211305438241*^9}, {
   3.6882113684641123`*^9, 3.6882114296715612`*^9}, {3.6882114646322823`*^9, 
   3.688211678089437*^9}, {3.688211783689961*^9, 3.688211799723217*^9}, {
   3.688212252220099*^9, 3.688212273333927*^9}, {3.688219762401619*^9, 
   3.688219818805187*^9}, {3.6882754340621347`*^9, 3.688275506145213*^9}, {
   3.688275773662949*^9, 3.68827593164135*^9}, {3.688276026625299*^9, 
   3.6882760427487164`*^9}, {3.688276073352851*^9, 3.688276159321855*^9}, {
   3.688276240227803*^9, 3.688276351813919*^9}, {3.688276435697386*^9, 
   3.688276464524962*^9}, {3.688276558387814*^9, 3.688276697212577*^9}, {
   3.688276738175858*^9, 3.6882768132341213`*^9}, {3.68827685460252*^9, 
   3.688276931190613*^9}, {3.688279441451199*^9, 3.688279453847149*^9}, {
   3.688279512339404*^9, 3.6882795149931192`*^9}, {3.6882796423645267`*^9, 
   3.6882798322071133`*^9}, {3.688279886265439*^9, 3.688280031309333*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"x,y satisfy CP condition\"\>"], "Print",
 CellChangeTimes->{{3.6882768253385773`*^9, 3.6882769316689262`*^9}, {
  3.688279727192135*^9, 3.6882797870799026`*^9}, {3.688279823284761*^9, 
  3.688279832564919*^9}, {3.6882798798529673`*^9, 3.6882799636630507`*^9}}],

Cell[BoxData[
 TemplateBox[{"\"counterexample: \"",RowBox[{
     RowBox[{
       RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
         FractionBox["13", "8"], "]"}]}], "+", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
     RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"13", " ", 
          SqrtBox[
           FractionBox["7", "6"]]}], "6"], "]"}], "-", 
     FractionBox[
      RowBox[{"Log", "[", 
        RowBox[{"3", "-", 
          RowBox[{"2", " ", 
            SqrtBox["2"]}]}], "]"}], 
      RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", 
        RowBox[{"3", "+", 
          RowBox[{"2", " ", 
            SqrtBox["2"]}]}], "]"}], 
      RowBox[{"2", " ", 
        SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
          RowBox[{
            FractionBox["1", "13"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SqrtBox["14"]}], ")"}], "2"]}], "]"}]}], 
      SqrtBox["14"]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
          RowBox[{
            FractionBox["1", "13"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{"1", "+", 
                 SqrtBox["14"]}], ")"}], "2"]}], "]"}]}], 
      SqrtBox["14"]], "+", 
     FractionBox[
      RowBox[{"159", " ", 
        RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "91"}], "+", 
                SqrtBox["14329"]}], ")"}], "2"], "6048"], "]"}]}], 
      RowBox[{"4", " ", 
        SqrtBox["14329"]}]], "-", 
     FractionBox[
      RowBox[{"159", " ", 
        RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{"91", "+", 
                SqrtBox["14329"]}], ")"}], "2"], "6048"], "]"}]}], 
      RowBox[{"4", " ", 
        SqrtBox["14329"]}]]}],"\" = \"",
   RowBox[{"-", "0.0018486347458805952`"}]},
  "RowDefault"]], "Print",
 CellChangeTimes->{{3.6882768253385773`*^9, 3.6882769316689262`*^9}, {
  3.688279727192135*^9, 3.6882797870799026`*^9}, {3.688279823284761*^9, 
  3.688279832564919*^9}, {3.6882798798529673`*^9, 3.688279963765752*^9}}]
}, Open  ]],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       FractionBox["2", "91"]], 
      FractionBox["3", 
       SqrtBox["91"]]},
     {
      FractionBox["3", 
       SqrtBox["91"]], 
      SqrtBox[
       FractionBox["2", "91"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6882105673441143`*^9, {3.688210602913866*^9, 3.6882106325458717`*^9}, 
   3.688210697513669*^9, {3.6882108344787407`*^9, 3.6882108448945923`*^9}, {
   3.6882108805027037`*^9, 3.68821089048258*^9}, 3.688210925537301*^9, 
   3.688211058834943*^9, {3.688211151409087*^9, 3.688211183542934*^9}, {
   3.68821128020641*^9, 3.68821130692409*^9}, 3.688211373179174*^9, {
   3.688211403991085*^9, 3.688211431171649*^9}, {3.688211466338201*^9, 
   3.688211489004863*^9}, {3.688211561605651*^9, 3.688211576459269*^9}, {
   3.688211612560747*^9, 3.688211678774651*^9}, {3.688211785912916*^9, 
   3.688211801267337*^9}, {3.68821225809373*^9, 3.6882122738801203`*^9}, {
   3.68821981017531*^9, 3.688219819811686*^9}, 3.688275451400618*^9, {
   3.68827549932332*^9, 3.688275506804027*^9}, 3.688275803527709*^9, {
   3.6882758338633547`*^9, 3.688275862311054*^9}, {3.688275894879575*^9, 
   3.688275932252079*^9}, {3.688276029411871*^9, 3.6882760433304377`*^9}, {
   3.688276124474702*^9, 3.688276160565825*^9}, {3.688276245420247*^9, 
   3.688276297944131*^9}, {3.68827633788494*^9, 3.688276352598241*^9}, {
   3.688276457313451*^9, 3.688276465206233*^9}, {3.688276688458158*^9, 
   3.688276691848147*^9}, 3.6882767246315823`*^9, 3.688276777841134*^9, {
   3.688276825350005*^9, 3.688276931701745*^9}, {3.68827972764585*^9, 
   3.688279787189015*^9}, {3.688279823432301*^9, 3.688279832681532*^9}, {
   3.6882798799604263`*^9, 3.6882799637733717`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["18", "13"], 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["2"]}], "13"]},
     {
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["2"]}], "13"], 
      FractionBox["18", "13"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6882105673441143`*^9, {3.688210602913866*^9, 3.6882106325458717`*^9}, 
   3.688210697513669*^9, {3.6882108344787407`*^9, 3.6882108448945923`*^9}, {
   3.6882108805027037`*^9, 3.68821089048258*^9}, 3.688210925537301*^9, 
   3.688211058834943*^9, {3.688211151409087*^9, 3.688211183542934*^9}, {
   3.68821128020641*^9, 3.68821130692409*^9}, 3.688211373179174*^9, {
   3.688211403991085*^9, 3.688211431171649*^9}, {3.688211466338201*^9, 
   3.688211489004863*^9}, {3.688211561605651*^9, 3.688211576459269*^9}, {
   3.688211612560747*^9, 3.688211678774651*^9}, {3.688211785912916*^9, 
   3.688211801267337*^9}, {3.68821225809373*^9, 3.6882122738801203`*^9}, {
   3.68821981017531*^9, 3.688219819811686*^9}, 3.688275451400618*^9, {
   3.68827549932332*^9, 3.688275506804027*^9}, 3.688275803527709*^9, {
   3.6882758338633547`*^9, 3.688275862311054*^9}, {3.688275894879575*^9, 
   3.688275932252079*^9}, {3.688276029411871*^9, 3.6882760433304377`*^9}, {
   3.688276124474702*^9, 3.688276160565825*^9}, {3.688276245420247*^9, 
   3.688276297944131*^9}, {3.68827633788494*^9, 3.688276352598241*^9}, {
   3.688276457313451*^9, 3.688276465206233*^9}, {3.688276688458158*^9, 
   3.688276691848147*^9}, 3.6882767246315823`*^9, 3.688276777841134*^9, {
   3.688276825350005*^9, 3.688276931701745*^9}, {3.68827972764585*^9, 
   3.688279787189015*^9}, {3.688279823432301*^9, 3.688279832681532*^9}, {
   3.6882798799604263`*^9, 3.688279963783265*^9}}]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 292}, {Automatic, 25}},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 12085, 328, 1189, "Input"],
Cell[CellGroupData[{
Cell[12668, 352, 8503, 211, 667, "Input"],
Cell[CellGroupData[{
Cell[21196, 567, 416, 6, 30, "Print"],
Cell[21615, 575, 416, 6, 30, "Print"],
Cell[22034, 583, 416, 6, 30, "Print"],
Cell[22453, 591, 416, 6, 30, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22918, 603, 5498, 132, 336, "Input"],
Cell[CellGroupData[{
Cell[28441, 739, 278, 3, 30, "Print"],
Cell[28722, 744, 2420, 74, 177, "Print"]
}, Open  ]],
Cell[31157, 821, 2218, 46, 166, "Output"],
Cell[33378, 869, 2242, 46, 116, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

